Contextual Dueling Bandits

We consider the problem of learning to choose actions using contextual information when provided with limited feedback in the form of relative pairwise comparisons. We study this problem in the dueling-bandits framework of Yue et al. (2009), which we extend to incorporate context. Roughly, the learner's goal is to find the best policy, or way of behaving, in some space of policies, although "best" is not always so clearly defined. Here, we propose a new and natural solution concept, rooted in game theory, called a von Neumann winner, a randomized policy that beats or ties every other policy. We show that this notion overcomes important limitations of existing solutions, particularly the Condorcet winner which has typically been used in the past, but which requires strong and often unrealistic assumptions. We then present three efficient algorithms for online learning in our setting, and for approximating a von Neumann winner from batch-like data. The first of these algorithms achieves particularly low regret, even when data is adversarial, although its time and space requirements are linear in the size of the policy space. The other two algorithms require time and space only logarithmic in the size of the policy space when provided access to an oracle for solving classification problems on the space.

==> Figs/CondorcetVsCopeland.py <==
from numpy import *
from numpy.linalg import *
import time
from matplotlib.pyplot import *
from matplotlib.patches import Rectangle
from matplotlib import rc
from mpl_toolkits.axes_grid1 import host_subplot
from random import sample
from multiprocessing import Pool
from collections import Counter
import cPickle as pkl
import sys

# activate Latex text rendering
rc('text', usetex=True)

def SampleP(K,P,Arms):
    arms = sample(Arms,K); P = P[ix_(arms,arms)]
    Cpld = (P>0.5).sum(axis=1)
    C = (Cpld == Cpld.max()).sum()
    D = K-1-Cpld.max()
    return P, C, D

def getProbs(nSamples=100,K1=2,K2=136):
    PMat = load('MSLR_Informational_PMat.npz')['PMat']
    Arms = range(136)
    L = {}
    fullL = {}
    T0 = time.time()
    for K in range(K1,K2):
        L[K] = []
        Ps = []
        for ind in range(nSamples):
            P, C, D = SampleP(K,PMat,Arms)
            L[K].append((C,D))
            Ps.append(P.tolist())
        L[K].sort()
        fh = open('Ps'+str(K)+'.pkl','w')
        pkl.dump(Ps,fh)
        fh.close()
        T = round(100*(time.time()-T0))/100
        print K, '-', T, 'sec'

    pCondorcet = array([float(sum([D==0 for C,D in L[K]]))/nSamples \
                                                    for K in range(K1,K2)])
    CL_C = array(zip(*sorted(L.items()))[1])
    C = array([list(zip(*l)[0]) for l in CL_C])
    L_C = array([list(zip(*l)[1]) for l in CL_C])
    savez('fullCondorcetVsCopelandProbs',pCondorcet=pCondorcet,C=C,L_C=L_C)
    return L

def getDelta(P):
    P = array(P)
    K = P.shape[0]
    Cpld = (P>0.5).sum(axis=1)
    C = (Cpld == Cpld.max()).sum()
    L = K-1-Cpld.max()
    Deltaij = abs(P-0.5); Deltaij[range(K),range(K)] = 1
    Delta_min = Deltaij.min()
    Deltaij = abs(P-0.5)
    Istar = ((P < 0.5) * Deltaij).argsort(axis=1)[:,-(L+1)]
    Delta_i_star = Deltaij[range(K),Istar]
    if (Cpld != Cpld.max()).any():
        Delta_star_min = Delta_i_star[Cpld != Cpld.max()].min()
        min_Deltaij = Deltaij[ix_(Cpld == Cpld.max(),Cpld != Cpld.max())].min()
    else:
        Delta_star_min = 100
        min_Deltaij = 100
        Delta_min = 100
    Delta = min(min_Deltaij,Delta_star_min)
    return [Delta, Delta_min]


def getDeltas(K):
    T0 = time.time()
    fh = open('Ps'+str(K)+'.pkl')
    Ps = pkl.load(fh)
    fh.close()
    Deltas = array([getDelta(P) for P in Ps])
    savez('Deltas'+str(K),Deltas=Deltas)
    print 'Done with',K,'-',round(100*(time.time()-T0))/100,'sec'


def plotDeltas(K1=3,K2=136):
    R5 = []; Rmed = []; Rmean = []; R95 = []
    for k in range(K1,K2):
        data = load('Deltas'+str(k)+'.npz'); D = data['Deltas']; data.close()
        R2 = (D[:,0]/D[:,1])**2
        i5 = R2.shape[0]/20
        i95 = 19*R2.shape[0]/20
        R2.sort()
        R5.append(R2[i5])
        Rmed.append(R2[5000])
        Rmean.append(R2.mean())
        R95.append(R2[i95])
        print k, int(R2[500]), int(R2[5000]), int(R2.mean()), int(R2[-500])
    figure(23); clf()
    ax = subplot(111)
    K = arange(K1,K2)
    ax.plot(K,Rmean,'b-'); hold('on')
    grid('on')
    Ax = axis()
    axis([3,135,Ax[2],Ax[3]])
    xlabel('Number of arms')
    ylabel(r'Average ratio')
    title(r'Average of the ratio $\Delta^2/\Delta_{\min}^2$ over examples of a given size')
    savefig('GapRatios.pdf',bbox_inches='tight')
    # ax.plot(K,Rmed,'r-'); hold('on')
    # ax.plot(K,R5,'g--')
    # ax.plot(K,R95,'g--')
    # show()
    return R5,Rmean,R95


def plotProbs():
    data = load('CondorcetVsCopelandProbs.npz')
    pCondorcet = data['pCondorcet']
    data.close()
    figure(11); clf()
    ax = subplot(111)
    ax.plot(arange(2,136),pCondorcet,'b')
    xlabel('Number of arms')
    ylabel('Probability')
    grid('on')
    axis([0,136,0,1])
    title('Probability of having a Condorcet winner')
    savefig('CondorcetAssumption.pdf',bbox_inches='tight')


def plotHistograms(X,Counts,Figsize=(6,4),zoomedYAxis=[99,100],
                     fname='HistCounts.pdf',zoomed_fname='zoomedHistCounts.pdf',
                     Xlabel='Number of arms', Ylabel='Percentage',
                     Title=''):
    allKeys = sorted(set(sum([C.keys() for C in Counts])))
    Ps = []
    for C in Counts:
        D = dict([(k,C[k]) for k in allKeys])
        P = zip(*sorted(D.items()))[1]
        Ps.append(P)
    Ps = mat(Ps)
    Ps = 1./Ps.sum(axis=1).A * Ps.A
    Ps = Ps.cumsum(axis=1)
    Ps = 100*Ps.T
    Ps = r_[zeros([1,Ps.shape[1]]),Ps]
    Rs = []
    Labels = []
    figure(33,figsize=Figsize); clf()
    ax = subplot(111)
    subplots_adjust(right=0.75)
    for ind in range(len(Ps)-1):
        b = (ind+1.)/len(Ps)
        y = allKeys[ind]
        ax.fill_between(X,Ps[ind],Ps[ind+1],color=[1-b,1-b,b],edgecolor='r')
        if (abs(Ps[ind]-Ps[ind+1])>0).any():
            print ind, y
            Rs.append(Rectangle((0, 0), 1, 1,facecolor=[1-b,1-b,b],edgecolor='r'))
            Labels.append(str(y))
    Leg = ax.legend(Rs[::-1],Labels[::-1],bbox_to_anchor=(1.05, 1), loc=2, borderaxespad=0.)
    axis([min(X),max(X),0,100])
    title(Title)
    savefig(fname)
    Leg.remove()
    title('')
    axis([min(X),max(X),zoomedYAxis[0],zoomedYAxis[1]])
    savefig(zoomed_fname)
    
    


def plotCL_C():
    close('all')
    data = load('fullCondorcetVsCopelandProbs.npz')
    C = data['C']
    L_C = data['L_C']
    data.close()
    
    figure(11,figsize=(8,2)); clf()
    ax1 = subplot(111)
    for ind in range(134):
        K = arange(2,136)[ind]
        Cs = array(zip(*sorted(Counter(C[ind]).items()))[0])
        Ss = array(zip(*sorted(Counter(C[ind]).items()))[1])+0.0000001
        nSs = 10/(-log(Ss/Ss.sum()))
        nSs = 20*nSs/nSs.sum()
        ax1.scatter(K*ones(Cs.shape[0]),Cs,s=nSs,c='b',marker='o')
    xlabel('Number of arms')
    ylabel(r'$C$')
    title('Number of Copeland winners')
    Ax = list(axis())
    Ax[0] = 0; Ax[1] = 136; Ax[2] = 0.5; Ax[3] = 6.5
    axis(Ax)
    # grid('on')
    savefig('NumCopelandWinners.pdf',bbox_inches='tight')

    figure(12,figsize=(8,1)); clf()
    ax2 = subplot(111)
    for ind in range(134):
        K = arange(2,136)[ind]
        L_Cs = array(zip(*sorted(Counter(L_C[ind]).items()))[0])
        Ss = array(zip(*sorted(Counter(L_C[ind]).items()))[1])+0.0000001
        nSs = 10/(-log(Ss/Ss.sum()))
        nSs = 20*nSs/nSs.sum()
        ax2.scatter(K*ones(L_Cs.shape[0]),L_Cs,s=nSs,c='b',marker='o')
    ax2.set_yticks([0,1,2,3])
    xlabel('Number of arms')
    ylabel(r'$L_C$')
    title('Number of losses of Copeland winners')
    Ax = list(axis())
    Ax[0] = 0; Ax[1] = 136
    axis(Ax)
    # grid('on')
    savefig('NumLossesCopelandWinners.pdf',bbox_inches='tight')


def plotvNCpldScores():
    data = load('minvNCpldHists.npz')
    minvNCpldGapHists = data['minvNCpldGapHists']
    minvNCpldGaps = data['minvNCpldGaps']
    numZeroCpldWinners = data['numZeroCpldWinners']
    Ks = data['Ks']
    data.close()
    XY = sum([[(k,cg) for cg in CG] for k,CG in zip(Ks,minvNCpldGaps)])
    X,Y= zip(*XY)
    S = sum([(10*sqrt(CGH)).tolist() for CGH in minvNCpldGapHists])
    figure(14,figsize=(8,2)); clf()
    ax = subplot(111)
    ax.scatter(X,Y,S,c='b',marker='o')
    axis([Ks.min()-1,Ks.max()+1,min(Y)-1,max(Y)+1])
    grid('on')
    xlabel('Number of arms')
    ylabel(r'max Copeland loss')
    # title(r'\begin{center}Histogram of the maximum Copeland losses of arms in the support '+
    #     r'of the \\von Neumann winner $vN$, i.e. $\max_k \textup{Cpld}(a_k)-\min_{i \in \textup{supp}(vN)} \textup{Cpld}(a_i)$\end{center}')
    print "Saving figure to CopelandLossesOfvonNeumannWinners.pdf"
    savefig('CopelandLossesOfvonNeumannWinners.pdf',bbox_inches='tight')
    figure(15, figsize=(5,4)); clf()
    ax = subplot(111)
    X = Ks
    Y = [100.*row[0][1]/sum(zip(*row)[1]) for row in numZeroCpldWinners]
    ax.plot(X,Y,'b-')
    axis([Ks.min()-1,Ks.max()+1,0,100])
    grid('on')
    xlabel('Number of arms')
    ylabel('Percentage')
    # title(r'\begin{center} Percetnage of preference matrices with all Copeland winners \\in the suppprt of the von Neumann winner\end{center}')
    savefig('CopelandWinnersInvonNeumannSupport.pdf',bbox_inches='tight')


def getRWandBorda(K):
    fh = open('Ps'+str(K)+'.pkl')
    Ps = pkl.load(fh)
    fh.close()
    BordaScores = array([array(P).sum(axis=1) for P in Ps])
    Ps = [array(P)/mat(P).sum(axis=0) for P in Ps]
    Eval,Evec = zip(*[eig(P) for P in Ps])
    absEval = abs(array(Eval))
    if (abs(absEval[:,0]-1) > 0.0000001).any() or (absEval[:,1:]>=1).any():
        print "ERROR: There is something wrong with K =", K
        return
    RWScores = array([real(evec[:,0]/evec[:,0].sum()).A.flatten() for evec in Evec])
    savez('RWandBordaScores'+str(K),BordaScores=BordaScores,
                                    RWScores=RWScores)
    print "Done with", K


def getRWandBordas(K1=3,K2=136):
    if nCores==1:
        for K in range(K1,K2):
            getRWandBorda(K)
        return
    pool = Pool(processes=nCores)
    for k in range(K1,K2):
        pool.apply_async(getRWandBorda,(k,))
    pool.close()
    pool.join()


def compareScores(K1=3,K2=136):
    allInts = []
    allIncl = []
    for K in range(K1,K2):
        print K
        Wins = {}
        vNCdata = load('Winners/winsPs'+str(K)+'.pkl.npz')
        Xs = vNCdata['vNWins']
        Wins['vN'] = Xs > 0
        Cs = vNCdata['CpldScores']
        Wins['C'] = Cs == tile(Cs.max(axis=1),(K,1)).T
        vNCdata.close()
        RWBdata = load('RWB/RWandBordaScores'+str(K)+'.npz')
        RWs = RWBdata['RWScores']
        Wins['RW'] = RWs.argmax(axis=1)
        Wins['RW'] = RWs == tile(RWs.max(axis=1),(K,1)).T
        Bs = RWBdata['BordaScores']
        Wins['B'] = Bs.argmax(axis=1)
        Wins['B'] = Bs == tile(Bs.max(axis=1),(K,1)).T
        RWBdata.close()
        Methods = ['C','vN','B','RW']
        I = dict(zip(Methods,range(4)))
        M = dict(zip(range(4),Methods))
        Ints = zeros([4,4])
        for i in range(4):
            for j in range(4):
                if i != j:
                    Ints[i,j] = (Wins[M[i]]*Wins[M[j]]).any(axis=1).sum()
        allInts.append(Ints)
        Incl = zeros([4,4])
        for i in range(4):
            for j in range(4):
                if i != j:
                    Incl[i,j] = (Wins[M[i]] <= Wins[M[j]]).all(axis=1).sum() + \
                                (Wins[M[j]] <= Wins[M[i]]).all(axis=1).sum()
        allIncl.append(Incl)


if __name__ == "__main__":
    # K1 = int(sys.argv[1])
    # K2 = int(sys.argv[2])
    # pool = Pool(processes=60)
    # for k in range(K1,K2):
    #     # pool.apply_async(getProbs,(10000,k,k+1))
    #     pool.apply_async(getDeltas,(k,))
    # pool.close()
    # pool.join()
    # plotCL_C()
    nCores=1
    if len(sys.argv) > 1:
        nCores = int(sys.argv[1])
    getRWandBordas()

